Risk Controlled Image Retrieval

Most image retrieval research prioritizes improving predictive performance, often overlooking situations where the reliability of predictions is equally important. The gap between model performance and reliability requirements highlights the need for a systematic approach to analyze and address the risks associated with image retrieval. Uncertainty quantification technique can be applied to mitigate this issue by assessing uncertainty for retrieval sets, but it provides only a heuristic estimate of uncertainty rather than a guarantee. To address these limitations, we present Risk Controlled Image Retrieval (RCIR), which generates retrieval sets with coverage guarantee, i.e., retrieval sets that are guaranteed to contain the true nearest neighbors with a predefined probability. RCIR can be easily integrated with existing uncertainty-aware image retrieval systems, agnostic to data distribution and model selection. To the best of our knowledge, this is the first work that provides coverage guarantees to image retrieval. The validity and efficiency of RCIR are demonstrated on four real-world datasets: CAR-196, CUB-200, Pittsburgh, and ChestX-Det.

==> figures/pull.sh <==
#!/bin/bash


# get results from acps2
echo get results from acps2 ...
sftp a2 > /dev/null 2>&1 << login_acps
get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/multiple_risk_control.svg
get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/multiple_k_control.svg
get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/recall1.svg
get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/btl/btl_pitts_risk_control_delta.svg
get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/btl/btl_pitts_k_spread.svg
get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/multiple_ece.svg
get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/multiple_ece.csv
get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/btl_qua/loss_curve.svg
get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/btl_qua/tsne_cub200_0.svg

get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/btl/btl_pitts_k_spread_stack.svg
get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/btl/btl_pitts_risk_control_delta_stack.svg

get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/risk_uncertainty_aba.svg

exit
login_acps
echo disconnected from acps2.


local_fig_path=.
svg_files=$(ls $local_fig_path/*.svg)
for svg_file in $svg_files
do
    pdf_file=$local_fig_path/$(basename $svg_file .svg).pdf
    rsvg-convert -f pdf -o $pdf_file $svg_file
    pdfcrop $pdf_file $pdf_file >/dev/null 2>&1
    rm $svg_file
done

echo svg to pdf done!

# cd qua
# sftp a2 > /dev/null 2>&1 << login_acps
# get -r /LOCAL2/ramdrop/github/uncertainty/cir/figures/rcir/btl_qua/*jpg
# login_acps
# cd ./..

==> figures/pull_mini.sh <==
#!/bin/bash


# get results from acps2
echo get results from acps2 ...
sftp a2 > /dev/null 2>&1 << login_acps

get /LOCAL2/ramdrop/github/uncertainty/rcir/figures/rcir/recall1.svg

exit
login_acps
echo disconnected from acps2.


local_fig_path=.
svg_files=$(ls $local_fig_path/*.svg)
for svg_file in $svg_files
do
    pdf_file=$local_fig_path/$(basename $svg_file .svg).pdf
    rsvg-convert -f pdf -o $pdf_file $svg_file
    pdfcrop $pdf_file $pdf_file >/dev/null 2>&1
    rm $svg_file
done

echo svg to pdf done!

# cd qua
# sftp a2 > /dev/null 2>&1 << login_acps
# get -r /LOCAL2/ramdrop/github/uncertainty/cir/figures/rcir/btl_qua/*jpg
# login_acps
# cd ./..
